Polytropic fits of modern and unified equations of state

Equations of state for a cold neutron star's interior are presented in three-column tables that relate the baryonic density, the energy density, and the pressure. A few analytical expressions for those tables have been established these past two decades, as a convenient way to present a large number of nuclear models for neutron star matter. Some of those analytical representations are based on nonunified equations of state, in the sense that the high and the low density part of the star are not computed with the same nuclear model. Fits of equations of state based on a piecewise polytropic representation are revised by using unified tables of equations of state, that is to say models which have been calculated consistently for the core and the crust. A set of 52 unified equations of state is chosen. Each one is divided in seven polytropes via an adaptive segmentation, and two parameters per polytrope are fitted to the tabulated equation of state. The total mass, radius, tidal deformability and moment of inertia of neutron stars are modelled from the fits and compared with the quantities calculated from the original tables to ensure the accuracy of the fits on macroscopic parameters. We provide the polytropes parameters for 15 nucleonic relativistic mean field models, seven hyperonic relativistic mean field models, five hybrid relativistic mean-field models, 24 nucleonic Skyrme models, and one ab initio model. The fit error on the macroscopic parameters of neutron stars is small and well within the estimated measurement accuracy from current and next generation telescopes.

==> anc/ParamRMFASCII.txt <==

       # EOS           Kappa_0     Gamma_0     Rho_1      Gamma_1      Rho_2      Gamma_2      Rho_3      Gamma_3      Rho_4      Gamma_4      Rho_5      Gamma_5      Rho_6      Gamma_6  
 ----------------- ------------- ----------- ---------- ----------- ----------- ----------- ----------- ----------- ----------- ----------- ----------- ----------- ----------- ---------- 
  # Nucleonic EOS                               

  BSR2                 12.4812      1.6379     6.9304      1.3113     11.3669      0.8349     12.7363      1.3136     14.0413      3.2464     14.8162      2.8221     14.9832      2.3788  
  BSR6                 12.4804      1.6381     6.9312      1.3109     11.4161      0.7053     12.8819      1.2421     13.5005      2.5053     14.4823      3.1753     14.9091      2.4855  
  DD2                  12.4878      1.6369     6.9309      1.3114     11.3929      0.6260     12.3993      1.2833     13.7322      2.3253     14.3792      3.4041     14.8719      2.6026  
  DDHd                 12.4849      1.6372     6.9466      1.3092     11.4523      0.5441     12.1843      1.1022     14.1019      4.1828     14.5019      3.1328     14.8150      2.4599  
  DDME2                12.4955      1.6353     6.9470      1.3106     11.4015      0.6160     12.3748      1.2921     13.6025      2.0223     14.3561      3.5998     14.8460      2.6395  
  FSU2                 12.5074      1.6330     6.9793      1.3076     11.4658      0.6605     12.7237      0.8687     13.5102      2.9854     14.1278      2.6376     14.9194      1.9831  
  FSU2H                12.4979      1.6349     6.9546      1.3097     11.4067      0.7657     12.4968      1.3578     14.2427      3.9780     14.6581      3.1615     14.8787      2.1387  
  FSU2R                12.4986      1.6347     6.9527      1.3103     11.3870      0.7898     12.4679      1.3331     14.2033      3.7040     14.6178      2.8757     14.8944      2.0137  
  GM1                  12.4928      1.6356     6.9626      1.3082     11.4783      0.5103     12.2341      0.9431     13.6981      3.2095     14.3853      2.8973     14.9312      2.5144  
  NL3                  12.4945      1.6355     6.9470      1.3103     11.4119      0.6234     12.3397      0.9161     13.5283      2.8788     14.5470      3.4771     14.8390      2.5896  
  NL3wr                12.4740      1.6396     6.8920      1.3155     11.2354      0.7958     12.8470      1.6250     14.2557      3.9080     14.7642      3.1231     14.9024      2.5096  
  TM1                  12.4922      1.6360     6.9387      1.3113     11.3769      0.5885     12.2818      1.0673     13.6098      2.8867     14.2938      2.6964     14.8874      2.0656  
  TM1wr                12.4834      1.6377     6.9197      1.3125     11.3283      0.8353     13.0023      1.7447     14.2658      3.2911     14.7090      2.6657     14.9376      2.0072  
  TM2                  12.4986      1.6347     6.9558      1.3096     11.4258      0.7248     12.7689      1.0601     13.5766      2.8071     14.8360      2.4069     14.9871      1.9881  
  TM2wr                12.4809      1.6382     6.9119      1.3133     11.3180      0.8364     13.0174      1.7590     14.2803      3.3754     14.7323      2.7264     14.9386      2.0438  
  # Hyperonic EOS                                                                                                                                                                          
  DD2Y                 12.4849      1.6373     6.9355      1.3108     11.4036      0.6167     12.3954      1.2856     13.7387      2.3656     14.4082      3.4499     14.7460      2.1317  
  DDME2Y               12.4797      1.6383     6.9258      1.3112     11.3963      0.6274     12.4257      1.3473     13.7718      2.1575     14.3628      3.6315     14.7501      2.1179  
  FSU2HY               12.4855      1.6371     6.9377      1.3105     11.3993      0.7711     12.4958      1.3600     14.2574      4.1927     14.5282      3.6776     14.7324      1.9163  
  H3Y                  12.7365      1.5950     7.1558      1.3021     11.5194      0.4741     12.2298      0.9455     13.7026      3.2473     14.3214      2.9180     14.6654      1.9421  
  H4Y                  12.7332      1.5958     7.1362      1.3035     11.5018      0.4987     12.2443      0.9454     13.7026      3.2456     14.3267      2.9158     14.7047      2.1990  
  NL3Y                 12.4804      1.6382     6.9277      1.3111     11.4092      0.6241     12.3368      0.9139     13.5225      2.8704     14.5487      3.4335     14.6612      2.1934  
  NL3wrY               12.4666      1.6409     6.8926      1.3141     11.3219      0.7170     12.5349      1.3253     13.5939      2.0372     14.3365      3.8767     14.7107      2.1491  
  # Hybrid EOS                                                                                                                                                                             
  DD2-B15-40-20        12.8916      1.5682     7.3053      1.3013     11.4524      0.5827     12.3650      1.2772     13.7478      2.3416     14.3675      3.3902     14.8872      1.2831  
  NL3wr-B20-50-0       12.6482      1.6090     7.0411      1.3126     11.1942      0.8373     13.0106      1.7766     14.2898      3.7905     14.6848      2.1843     15.0271      1.4575  
  NL3wr-B28-75-0       12.6539      1.6079     7.0516      1.3122     11.1957      0.8375     13.0148      1.7533     14.2720      3.8022     14.7582      1.8590     15.0730      1.4889  
  NL3wr-B0-50-0        12.6539      1.6079     7.0516      1.3122     11.1957      0.8375     13.0158      1.7541     14.2723      3.8042     14.8040      0.0344     14.9109      2.1239  
  NL3wr-B0-50-50       12.6539      1.6079     7.0557      1.3113     11.2603      0.7904     12.8250      1.5964     14.1493      3.0321     14.4147      3.9648     14.7511      3.1637  



==> anc/ParamSkyrmeASCII.txt <==
    # EOS        Kappa_0     Gamma_0      Rho_1      Gamma_1      Rho_2      Gamma_2      Rho_3      Gamma_3      Rho_4      Gamma_4      Rho_5      Gamma_5      Rho_6      Gamma_6  
 ------------- ----------- ----------- ----------- ----------- ----------- ----------- ----------- ----------- ----------- ----------- ----------- ----------- ----------- ---------- 
  # Nucleonic                                                                                                                                                                         
  BSk20          12.4732      1.6396      6.9219      1.3117     11.3469      0.7499     12.4636      1.3408     14.1522      2.8323     14.4311      3.2096     14.8995      3.0780  
  BSk21          12.4958      1.6357      6.9433      1.3107     11.3651      0.7452     12.3329      1.2571     14.1610      3.4841     14.6921      3.1032     14.9021      2.8012  
  BSk22          12.5847      1.6208      7.0094      1.3087     11.3556      0.7443     12.5103      1.3024     14.0180      3.1330     14.6885      2.9089     14.8925      2.7427  
  BSk23          12.5847      1.6208      7.0094      1.3087     11.3556      0.7443     12.5103      1.3024     14.0180      3.1330     14.6885      2.9089     14.8925      2.7427  
  BSk24          12.5798      1.6215      7.0054      1.3093     11.3762      0.7402     12.3322      1.2579     14.1588      3.4628     14.7075      3.0922     14.9230      2.7773  
  BSk25          12.5907      1.6197      7.0119      1.3090     11.3885      0.7444     12.2107      1.2034     14.2131      3.7548     14.6893      3.1507     14.9108      2.6403  
  BSk26          12.4353      1.6458      6.9024      1.3126     11.3405      0.7526     12.4679      1.3404     14.1348      2.7472     14.4199      3.2064     14.9161      3.0628  
  DH             12.7007      1.6021      7.0898      1.3030     11.5622      0.6165     12.4163      1.3397     14.0053      2.1052     14.2804      3.0053     14.9602      2.8605  
  KDE0v1         14.7161      1.3184     10.1496      1.2477     11.5395      0.6476     12.4235      1.3753     14.0090      2.4045     14.4262      2.8665     15.0278      2.7822  
  Rs             14.7794      1.3089     10.2552      1.2161     11.7133      0.5642     13.0311      0.3835     13.3745      1.4335     13.5407      3.1815     14.2645      2.6712  
  SK255          14.7118      1.3176     10.1273      1.2456     11.5501      0.5897     12.5538      1.2295     13.5409      2.4784     14.4910      2.7236     15.1723      2.6880  
  SK272          14.7050      1.3188     10.1052      1.2497     11.5150      0.6131     12.4888      1.2939     13.6393      2.4588     14.4272      2.8096     15.1060      2.7603  
  SKa            14.7299      1.3149     10.1492      1.2381     11.5816      0.5908     12.4222      1.1598     13.5067      2.0177     14.0436      2.8420     15.0849      2.7774  
  SKb            14.7293      1.3142     10.1099      1.2372     11.5344      0.7113     13.2162      0.3365     13.7754      4.0702     14.2652      3.0945     14.7695      2.8537  
  SkI2           14.7376      1.3144     10.1308      1.2373     11.5685      0.6265     13.4248      1.7804     13.6041      3.2146     14.3183      2.6160     15.0811      2.6441  
  SkI3           14.7239      1.3164     10.1258      1.2435     11.5830      0.5858     12.3665      1.1000     13.7485      2.9839     14.4126      2.8078     14.6677      2.6923  
  SkI4           14.7263      1.3167     10.1323      1.2426     11.5727      0.5761     12.3014      1.1311     13.9299      3.1012     14.6916      2.9305     14.9658      2.7467  
  SkI5           14.7427      1.3139     10.2018      1.2345     11.6527      0.4384     12.0220      0.6561     13.5518      3.3975     14.2875      2.5666     14.9267      2.6828  
  SkI6           14.7290      1.3163     10.1451      1.2418     11.5705      0.5986     12.3258      1.1753     13.9557      3.0843     14.7293      2.9186     14.9817      2.7458  
  SkMP           14.7605      1.3113     10.1929      1.2251     11.6484      0.5811     12.6209      1.0106     13.6166      2.7978     14.4767      2.7814     14.9768      2.7302  
  SKOp           14.7348      1.3160     10.1478      1.2410     11.5968      0.5485     12.4485      1.0966     13.3943      1.8574     13.9326      2.6883     15.1036      2.6213  
  SLY230a        14.7200      1.3174     10.1478      1.2437     11.5337      0.6262     12.2329      1.2824     14.1720      3.1458     14.8556      2.9664     15.0878      2.7300  
  SLY2           14.7218      1.3170     10.1456      1.2429     11.5318      0.6369     12.3351      1.3217     14.0238      2.4088     14.3263      2.9840     14.9738      2.8379  
  SLY9           14.7253      1.3165     10.1345      1.2418     11.5328      0.6416     12.3443      1.3051     13.9715      2.5671     14.2802      2.9772     14.9302      2.7763  



==> anc/Routine.py <==
import numpy as np 

#------------- Constants -------------#
c = 2.9979e10  # light speed in cgs units 
facNbRho = 1.66e-24*1e39 # Converts baryonic density in fm^{-3} to rest mass density in cgs units
convP = 1.6022e33*197.33 # Converts pressure in MeV/fm^3 to cgs units 
convEps = 1.7827e12*197.33 # Converts mass energy density in MeV/fm^3 to cgs units

#------------------ Main ------------------#
EOS = "SLY4"
nPoly = 7 # Number of polytropes 

### Transition densities ###
rho_t = np.empty(nPoly+1)
# Table I 
rho_t[0] = 1.e6 
rho_t[1] = 10**6.9309
rho_t[2] = 10**11.3929
rho_t[3] = 10**12.3993
rho_t[4] = 10**13.7322
rho_t[5] = 10**14.3792
rho_t[6] = 10**14.8719 
rho_t[nPoly] = (0.851+0.05)*facNbRho # Maximum value of rho = nMmax, Table IV

### Adiabatic index ###
gam = np.empty(nPoly)
gam[0] = 1.6369
gam[1] = 1.3114
gam[2] = 0.6260
gam[3] = 1.2833
gam[4] = 2.3253
gam[5] = 3.4041
gam[6] = 2.6026

### Polytropic constants kappa ###
kap = np.empty(nPoly)
kap[0] = 10**12.4878
# From pressure continuity at transition densities 
for i in range(1,nPoly) : 
    kap[i] = kap[i-1]*rho_t[i]**(gam[i-1]-gam[i])

### Integral constants a ###
a = np.empty(nPoly)
a[0] = 0.
for i in range(1,nPoly) :
    a[i]=a[i-1]+(kap[i-1]*rho_t[i]**gam[i-1])/(gam[i-1]-1.)/c**2/rho_t[i]-(kap[i]*rho_t[i]**gam[i])/(gam[i]-1.)/c**2/rho_t[i]

### Density table logarithmically distributed ###
nPoints = 2000
rho = 10**(np.linspace(np.log10(rho_t[0]), np.log10(rho_t[nPoly]),nPoints))
rho_l = np.linspace(np.log10(rho_t[0]), np.log10(rho_t[nPoly]),nPoints)

### Calculating P and epsilon  ###
p = np.empty(nPoints)
eps = np.empty(nPoints)

f = open("EOS_%s.dat"%(EOS),"w")
print("# EOS %s table"%EOS, file = f)
print("# rho (g/cm^3) \t eps (g/cm^3) \t P (dyne/cm^3)", file = f)
#print("# nb (fm^-3) \t eps (MeV/fm^3) \t P (MeV/fm^3)", file = f)  
for i in range(nPoints) : 
    for j in range(nPoly) : 
        if rho[i] >= rho_t[j] and rho[i] < rho_t[j+1] : 
            p[i] = kap[j]*rho[i]**gam[j]
            eps[i] = rho[i]*(1.+a[j]) + (kap[j]*rho[i]**gam[j])/(gam[j]-1.)/c**2
            print("%.6e \t %.6e \t %.6e "%(rho[i],eps[i], p[i]), file = f) # output cgs units
            #print("%.6e \t %.6e \t %.6e "%(rho[i],eps[i], p[i]), file =f) # output fm^{-3}, Mev/fm^3, Mev/fm^3 
f.close()




